Thermodynamically consistent physics-informed neural networks for hyperbolic systems

Physics-informed neural network architectures have emerged as a powerful tool for developing flexible PDE solvers which easily assimilate data, but face challenges related to the PDE discretization underpinning them. By instead adapting a least squares space-time control volume scheme, we circumvent issues particularly related to imposition of boundary conditions and conservation while reducing solution regularity requirements. Additionally, connections to classical finite volume methods allows application of biases toward entropy solutions and total variation diminishing properties. For inverse problems, we may impose further thermodynamic biases, allowing us to fit shock hydrodynamics models to molecular simulation of rarefied gases and metals. The resulting data-driven equations of state may be incorporated into traditional shock hydrodynamics codes.

==> styles/styles.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

plt.style.use('seaborn-paper')
plt.rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
plt.rc('axes',**{'titlesize':'medium'})
plt.rc('text', usetex=True)


in_pt = lambda x: x*72.
pt_in = lambda x: x/72.

points = np.ones(3)
text_style = dict(horizontalalignment='right', verticalalignment='center',
                  fontsize=12, fontdict={'family': 'monospace'})


styles={
            'C0,l,n,1':['C0','-','',1],
            'C1,l,n,1':['C1','-','',1],
            'C1,d,n,1':['C1','--','',1],
            'C0,od,n,1':['C0','-.','',1],
            'C1,o,n,1':['C1',':','',1],
            'C2,d,n,1':['C2','--','',1],
            'k,l,n,1':['k','-','',1],
            'C1,d,n,1':['C1','--','',1],
            'C2,od,n,1':['C2','-.','',1],
            'C3,o,n,1':['C3',':','',1],
            'C0,n,o,4':['C0','','o',4],
            'C1,n,o,3':['C1','','o',3],
            'C2,n,o,2':['C2','','o',2],
            'C3,n,o,1':['C3','','o',1],
            'k,n,o,4':['k','','o',4],
            'r,n,X,4':['r','','X',4],
       }
for sn in styles.keys():
    s = styles[sn]
    if s[1] =='':
        fig = plt.figure(figsize=(6./72.,6./72.))
        ax = fig.add_axes([0,0,1,1])
        ax.plot([0,.5,1],[0,0,0], color=s[0], linestyle=s[1], marker=s[2], markersize=s[3],markevery=(1,2))
    else:
        fig = plt.figure(figsize=(18./72.,6./72.))
        ax = fig.add_axes([0,0,1,1])
        ax.plot([0,.5,1],[0,0,0], color=s[0], linestyle=s[1], marker=s[2], linewidth=s[3],markevery=(1,2))
    ax.set_xlim([0,1])
    ax.set_ylim([-.5,.5])
    ax.margins(0.0)
    ax.set_axis_off()
    plt.savefig(sn+'.svg',format='svg')
    os.system(r"inkscape --export-file="+sn+".eps "+sn+'.svg')
    #os.system(r"rm *.svg")

